All about baryons: revisiting SIDM predictions at small halo masses

We use cosmological hydrodynamic simulations to consistently compare the assembly of dwarf galaxies in both $\Lambda$ dominated, Cold (CDM) and Self--Interacting (SIDM) dark matter models. The SIDM model adopts a constant cross section of 2 $cm^{2}/g$, a relatively large value to maximize its effects. These are the first SIDM simulations that are combined with a description of stellar feedback that naturally drives potential fluctuations able to create dark matter cores. Remarkably, SIDM fails to significantly lower the central dark matter density at halo peak velocities V$_{max}$ $<$ 30 Km/s. This is due to the fact that the central regions of very low--mass field halos have relatively low central velocity dispersion and densities, leading to time scales for SIDM collisions greater than a Hubble time. CDM halos with V$_{max}$ $<$ 30 km/s have inefficient star formation, and hence weak supernova feedback. At a fixed 2 cm2/g SIDM cross section, the DM content of very low mass CDM and SIDM halos differs by no more than a factor of two within 100-200pc. At larger halo masses ($\sim$ 10$^{10}$ solar masses), the introduction of baryonic processes creates field dwarf galaxies with dark matter cores and central DM$+$baryon distributions that are effectively indistinguishable between CDM and SIDM. Both models are in broad agreement with observed Local Group field galaxies across the range of masses explored. To significantly differentiate SIDM from CDM at the scale of faint dwarf galaxies, a velocity dependent cross section that rapidly increases to values larger than 2 $cm^{2}/g$ for halos with V$_{max}$ < 25-30 Km/s needs to be introduced.

==> compile.sh <==
pdflatex SIDM.tex
pdflatex SIDM.tex
bibtex SIDM
bibtex SIDM
pdflatex  SIDM.tex
pdflatex  SIDM.tex
#dvips -o SIDM.ps SIDM.dvi
#pstopdf SIDM.ps SIDM.pdf


